$C_2$-equivariant topological modular forms

We compute the homotopy groups of the $C_2$ fixed points of equivariant topological modular forms at the prime $2$ using the descent spectral sequence. We then show that as a $\mathrm{TMF}$-module, it is isomorphic to the tensor product of $\mathrm{TMF}$ with an explicit finite cell complex.

==> anc/appendix_a.sage <==
# Define the ring @$\Gamma [z]/(2z - a_1 z^2 + a_3 z^4)$@
# We first start with the generators
S.<a_1p, a_3p, sp, tp, zp> = PolynomialRing(QQ)

# Some convenient constants. The convention is that \psi(a) = a2
rp = (sp^2 + a_1p * sp)/3
a_12p = a_1p + 2 * sp
a_32p = a_3p + a_1p * rp + 2 * tp
a_32ip = a_32p^2 * (a_12p^3 - 27 * a_32p)
a_3ip = a_3p^2 * (a_1p^3 - 27 * a_3p)
dp = a_3p^3 * (a_1p^3 - 27 * a_3p)

s4 = 6 * sp * tp - a_1p * sp^3 + 3 * a_1p * tp + 3 * a_3p * sp
t2 = (sp^6 + 3 * a_1p * sp^5 - 9 * a_1p * sp^2 * tp
        + 3 * a_1p^2 * sp^4 - 9 * a_1p^2 * sp * tp
        + a_1p^3 * sp^3 - 27 * a_3p * tp) / 27

relations = (sp^4 - s4, tp^2 - t2,
        2 * zp - a_12p * zp^2 + a_32p * zp^4, dp - 1)

# Now we impose the relations
T.<a_1, a_3, s, t, z> = S.quo(relations)

a_12 = T(a_12p)
a_32 = T(a_32p)
a_32i = T(a_32ip)
a_3i = T(a_3ip)
r = T(rp)

# z2 is the coaction on z
z2 = (z - r * z^3) / (1 - s * z + t * z^3)

# Some sanity checks
assert a_32i * a_32 == 1
# This is the conjugate of the relation we imposed.
assert 2 * z2 - a_1 * z2^2 + a_3 * z2^4 == 0

# Computes \psi(x) - 1 (x) x
def diff(x):
    return T(x(a_1, a_3, s, t, z2) - x(a_12, a_32, s, t, z))

# Substitute occurrences of `old` with `new` once
def substitute(expr, old, new):
    quo, rem = expr.quo_rem(old)
    return quo * new + rem

# Keep performing substitutions until you can't
def substitute_full(expr, old, new):
    quo = 1
    while quo != 0:
        quo, rem = expr.quo_rem(old)
        expr = quo * new + rem
    return expr

# Substitutions used to simplify expressions
SUBS = [
    [zp^4, a_32ip * (-2 * zp + a_12p * zp^2)],
    [tp^2, t2],
    # We check this substitution below
    [sp^4 * tp, -a_1p^3*a_3p*sp - 4*a_1p^2*a_3p*sp^2
        - 3*a_1p*a_3p*sp^3 - a_1p^4*tp - 3*a_1p^3*sp*tp
        - 4*a_1p^2*sp^2*tp - 3*a_1p*sp^3*tp - 6*a_3p^2*sp
        + 3*a_1p*a_3p*tp - 3*a_3p*sp*tp],
    [sp^4, s4],
    [dp, 1],
]

# Check our substitutions
for old, new in SUBS:
    assert T(old - new) == 0

v = QQ.valuation(2)

# This function takes an expression, writes it in a canonical form,
# and then reduces mod 2^n
def reduce(result, n):
    original = result
    result = result.lift()

    # First impose @$a_3 z^4 - a_1 z^2 + 2z = 0$@ to get rid of all
    # higher multiples of z
    result = substitute_full(result, *(SUBS[0]))

    # In this case, quotienting as a module is the same as
    # quotienting as a ring.
    result = substitute(result, zp^3, a_32ip * (a_12p * zp - 2))

    # Then we get rid of all t^2 multiples. 
    result = substitute_full(result, *(SUBS[1]))

    # Next we get rid of all s^4 multiples. The expression for s^4
    # involves t, so we need to handle s^4 t separately to avoid
    # re-introducing t^2.
    while result.quo_rem(sp^4)[0] != 0:
        result = substitute_full(result, *(SUBS[2]))
        result = substitute(result, *(SUBS[3]))

    # Set @$\Delta = 1$@ and drop constants
    result = substitute_full(result, *(SUBS[4]))
    result = result.quo_rem(zp)[0] * zp

    # Finally, reduce mod 2^n
    final = 0
    for (c, f) in list(result):
        c = v.simplify(c, error=(n - 1), force=True)
        final += c * f
    return final

# Check comodule coactions (@\Cref{lemma:computer-action}@)
assert reduce(diff(a_3p^2*zp) - r^2*a_32*z^2, 1) == 0
assert reduce(diff(a_3p * zp^2), 1) == 0
assert diff(a_3p * zp^3 - a_1p * zp) == 0

# Check @$\sqrt{\Delta}$@ is invariant
assert reduce(diff(a_3p^2 * (1 + a_1p * zp)) * z, 1) == 0

# Check that z_{-8} exists (@\Cref{lemma:computer-z-8}@)
z4 = zp^2 - a_3ip * a_1p^2 * zp
z8 = a_3p^3 * (a_1p * z4 + 2 * zp)
assert reduce(diff(z8), 2) == 0

# Compute a Massey product (@\Cref{lemma:computer-massey}@)
assert reduce(diff(z4) + 3 * r * z8(a_12, a_32, s, t, z), 2) == 0

